Direct numerical simulation of high-pressure mixing in turbulent jets

Combustion in automotive and aerospace applications employing diesel, gas turbine and liquid rocket engines is preceded by injection and mixing of fuel and oxidizer at high pressures, often exceeding mixture critical values. Experimental observations indicate that the jets injected at supercritical pressures exhibit significantly different dynamics than the jets at subcritical conditions, owing to the lack of distinct liquid and gas phases in supercritical state. As a result, the averaged flow quantities such as the potential core length, jet spatial growth rate and velocity decay profiles differ in the two conditions, resulting in different mixed-fluid distributions. In this study, turbulent jet direct numerical simulations (DNS) are performed to examine the variations in statistics between injection of Nitrogen ($\mathrm{N_{2}}$) in Nitrogen ($\mathrm{N_{2}}$) at subcritical (perfect-gas) and supercritical conditions. Isothermal round jets at Reynolds number ($Re_{D}$), based on jet diameter ($D$) and jet orifice velocity ($U_{0}$), of $5000$ and Mach number of $0.6$ are considered. For mixing analyses, a passive scalar transported with the flow is examined.

==> run_paper.sh <==
pdflatex paper_draft
biber paper_draft
pdflatex paper_draft
pdflatex paper_draft
open paper_draft.pdf

